Dynamic resource allocation for efficient parallel CFD simulations

CFD users of supercomputers usually resort to rule-of-thumb methods to select the number of subdomains (partitions) when relying on MPI-based parallelization. One common approach is to set a minimum number of elements or cells per subdomain, under which the parallel efficiency of the code is "known" to fall below a subjective level, say 80%. The situation is even worse when the user is not aware of the "good" practices for the given code and a huge amount of resources can thus be wasted. This work presents an elastic computing methodology to adapt at runtime the resources allocated to a simulation automatically. The criterion to control the required resources is based on a runtime measure of the communication efficiency of the execution. According to some analytical estimates, the resources are then expanded or reduced to fulfil this criterion and eventually execute an efficient simulation.

==> code/alya2talp_declaration.f90 <==
use, intrinsic :: ISO_C_BINDING
include 'dlbf_talp.h'
type(dlb_monitor_t), pointer :: dlb_monitor
type(c_ptr)                  :: dlb_handle


==> code/alya2talp_measures.f90 <==
integer(4) :: ierr
ierr = DLB_MonitoringRegionStart(dlb_handle)
(... region to be monitored ...)
ierr = DLB_MonitoringRegionStop(dlb_handle)


==> code/alya2talp_register.f90 <==
dlb_handle = DLB_MonitoringRegionRegister(c_char_"my region"//C_NULL_CHAR)


==> code/alya2talp_timings.f90 <==
real(8) :: elapsed_time
real(8) :: accumulated_MPI_time
real(8) :: accumulated_comp_time

call c_f_pointer(dlb_handle, dlb_monitor)
elapsed_time          = real(dlb_monitor % elapsed_time,8)
accumulated_MPI_time  = real(dlb_monitor % accumulated_MPI_time,8)
accumulated_comp_time = real(dlb_monitor % accumulated_computation_time,8)


==> code/alya_manager.py <==
#Alya task definition
@mpi(binary="/apps/Alya/bin/Alya.x",
     flags="-x LD_PRELOAD=/apps/dlb/lib/libdlb_mpif.so",
     processes=current_processes)
@task(returns=1, dataset=IN, comm=STREAM_OUT)
def alya_task(dataset=None, comm=None):
    pass

...
task_exit_value = STOPPED
while task_exit_value == STOPPED:
    # Create the stream to communicate resources estimations
    comm = DistroStream()
    # get current available 
    current_processes = compss_get_number_of_resources()
    #executes alya in a group called Alya
    with TaskGroup("Alya"):
        task_exit_value = alya_task(dataset, comm)
    while not comm.is_closed():
        estim_resources = comm.poll()
        new_resources = estim_resources - current_processes
        if new_resources > 0 :
            #Request resources and cancels Alya group tasks once ready
            compss_request_resources(new_resources, "Alya")
        elif new_resources < 0:
            #Cancel Alya group tasks and release resources
            compss_free_resources(new_resources*(-1), "Alya")
    #waits for Alya task end and syncronize the return code
    task_exit_value = compss_wait_on(task_exit_value)



